RobustGaSP: Robust Gaussian Stochastic Process Emulation in R

Gaussian stochastic process emulation is a powerful tool for approximating computationally intensive computer models. However, estimation of parameters in the GaSP emulator is a challenging task. No closed-form estimator is available, and many numerical problems arise with standard estimates, e.g., the maximum likelihood estimator. In this package, we implement a marginal posterior mode estimator for special priors and parameterizations, an estimation method that meets robust parameter estimation criteria; mathematical reasons are provided therein to explain why robust parameter estimation can greatly improve predictive performance of the emulator. In addition, inert inputs (inputs that almost have no effect on the variability of a function) can be identified from the marginal posterior mode estimation, at no extra computational cost. The package also implements the parallel partial Gaussian stochastic process (PP GaSP) emulator for scenarios where computer models have multiple outputs on e.g., spatio-temporal coordinates. The package can be operated in a default mode, but also allows numerous user specifications, such as the capability of specifying trend functions and noise terms. Examples are studied herein to highlight the performance of the package in terms of out-of-sample prediction.

==> anc/gu.R <==
library(DiceKriging)
library(RobustGaSP)
library(lhs)

#citation(package = "RobustGaSP", lib.loc = NULL)


set.seed(1)
input <- 10*maximinLHS(n=15, k=1) 
#input=10*seq(0,1,1/9)
output<-higdon.1.data(input)
model<- rgasp(design = input, response = output)
model

plot(model)

testing_input = as.matrix(seq(0,10,1/100))
model.predict<-predict(model,testing_input)
names(model.predict)

#########plot predictive distribution
testing_output=higdon.1.data(testing_input)
plot(testing_input,model.predict$mean,type='l',col='blue',
     xlab='input',ylab='output')
polygon( c(testing_input,rev(testing_input)),c(model.predict$lower95,
     rev(model.predict$upper95)),col = "grey80", border = F)
lines(testing_input, testing_output)
lines(testing_input,model.predict$mean,type='l',col='blue')
lines(input, output,type='p')


##########plot sampling distribution
model.sample=simulate(model,testing_input,num_sample=10)
matplot(testing_input,model.sample, type='l',xlab='input',ylab='output')
lines(input,output,type='p')


##########Borehole examples to test findInertInputs()
set.seed(1)
input <- maximinLHS(n=40, k=8)  # maximin lhd sample
# rescale the design to the domain of the Borehole function
LB=c(0.05,100,63070,990,63.1,700,1120,9855)
UB=c(0.15,50000,115600,1110,116,820,1680,12045)
range=UB-LB
for(i in 1:8){
  input[,i]=LB[i]+range[i]*input[,i]
}
num_obs=dim(input)[1]
output=matrix(0,num_obs,1)
for(i in 1:num_obs){
  output[i]=borehole(input[i,])
}
m<- rgasp(design = input, response = output, lower_bound=FALSE)
P=findInertInputs(m)

##plot the Borehole one input
mean_value=(UB+LB)/2
record_value=matrix(0,8,100)
##the boundary
for(i in 1:8){
  input_i=seq(LB[i],UB[i],(UB[i]-LB[i])/99)
  for(j in 1:100){
    plot_input=mean_value
    plot_input[i]=input_i[j]
    record_value[i,j]=borehole(plot_input)
  }
}

max_val=max(record_value)
min_val=min(record_value)
pdf(file="borehole.pdf",height=7,width=7)
par(mfrow=c(2,4))
for(i in 1:8){
  plot(seq(LB[i],UB[i],(UB[i]-LB[i])/99),record_value[i,],
       type='l',ylim=c(min_val,max_val),cex=1.5,cex.axis=1.5,cex.lab=1.5,
       xlab=paste('input',i),ylab='output')
}
dev.off()
#######

m.subset<- rgasp(design = input[,c(1,4,6,7,8)], response = output, nugget.est=T)

m.subset
###
###

m.full<- rgasp(design = input, response = output)
m.subset<- rgasp(design = input[,c(1,4,6,7,8)], response = output, nugget.est=T)
dk.full<- km(design = input, response = output)
dk.subset<- km(design = input[,c(1,4,6,7,8)], response = output,nugget.estim=T)


#####create testing
set.seed(1)
dim_inputs=dim(input)[2]
num_testing_input <- 100    
testing_input <- matrix(runif(num_testing_input*dim_inputs),
                        num_testing_input,dim_inputs)
# resale the points to the region to be predict
for(i in 1:8){
  testing_input[,i]=LB[i]+range[i]*testing_input[,i]
}

# Perform prediction
m.full.predict<-predict(m.full, testing_input)
m.subset.predict<-predict(m.subset, testing_input[,c(1,4,6,7,8)])
dk.full.predict<-predict(dk.full, newdata = testing_input,type = 'UK')
dk.subset.predict<-predict(dk.subset, 
                           newdata = testing_input[,c(1,4,6,7,8)],type = 'UK')


# generate real outputs
testing_output <- matrix(0,num_testing_input,1)
for(i in 1:num_testing_input){
  testing_output[i]<-borehole(testing_input[i,])
}
#see the prediction mean squared error
m.full.error=abs(m.full.predict$mean-testing_output)
m.subset.error=abs(m.subset.predict$mean-testing_output)
dk.full.error=abs(dk.full.predict$mean-testing_output)
dk.subset.error=abs(dk.subset.predict$mean-testing_output)

###plot the error
# plot(m.full.error,pch=0,col='blue',ylim=c(0,max(m.full.error,m.subset.error,
#      dk.full.error,dk.subset.error)),xlab='number',ylab='absolute error' )
# lines(m.subset.error,type='p',pch=1,col='green')
# lines(dk.full.error,type='p',pch=2,col='red')
# lines(dk.subset.error,type='p',pch=3,col='brown')
#pdf(file='abs_errors_Borehole.pdf',height=5,width=7)
record_error=cbind(m.full.error,m.subset.error,dk.full.error,dk.subset.error)
colnames(record_error)=c('RobustGasP \n full set','5','7','8')
par(mgp = c(3, 1.8,0))#mgp sets position of axis label, tick labels and axis
boxplot(record_error,cex.axis=1.1,cex.lab=1.1,
        names=c('RobustGasP \n full set','RobustGasP \n  subset',
                'DiceKriging \n full set','DiceKriging \n  subset'),
        ylab='absolute error')
#dev.off()


RMSE.m.full <- sqrt(sum((m.full.predict$mean-testing_output)^2)/(num_testing_input))  
RMSE.m.subset <- sqrt(sum((m.subset.predict$mean-testing_output)^2)/(num_testing_input))  

RMSE.dk.full <- sqrt(sum((dk.full.predict$mean-testing_output)^2)/(num_testing_input))  
RMSE.dk.subset <- sqrt(sum((dk.subset.predict$mean-testing_output)^2)/(num_testing_input))  

RMSE.m.full
RMSE.m.subset
RMSE.dk.full
RMSE.dk.subset



#####################examples

sinewave<-function(x){
  3*sin(5*pi*x)*x+cos(7*pi*x)
}


#########12 design points
input=as.matrix(seq(0,1,1/11))
output=sinewave(input)

m<-rgasp(design=input, response=output)
m
dk<- km(design = input, response = output)
dk

testing_input <- as.matrix(seq(0,1,1/99))
m.predict <- predict(m,testing_input)
dk.predict <- predict(dk,testing_input,type='UK')

testing_output=sinewave(testing_input)

plot(testing_input,dk.predict$mean,type='l',col='red',
     ylim=c(min(m.predict$lower95), max(m.predict$upper95)),
     xlab='input',ylab='output')
polygon( c(testing_input,rev(testing_input)),c(m.predict$lower95,
                                               rev(m.predict$upper95)),col = "grey80", border = F)
lines(testing_input,dk.predict$mean,type='l',col='red')
lines(testing_input,m.predict$mean,col='blue')
lines(testing_input,testing_output)
lines(input,output,type='p')




#########13 design points
set.seed(1)
input=as.matrix(seq(0,1,1/12))
output=sinewave(input)

m<-rgasp(design=input, response=output)
m

dk1<- km(design = input, response = output)
dk1

dk2<- km(design = input, response = output)
dk2


testing_input <- as.matrix(seq(0,1,1/99))
m.predict <- predict(m,testing_input)
dk.predict1 <- predict(dk1,testing_input,type='UK')
dk.predict2 <- predict(dk2,testing_input,type='UK')

testing_output=sinewave(testing_input)



####plot
par(mfrow=c(1,2))
plot(testing_input,dk.predict1$mean,type='l',col='red',
     ylim=c(min(m.predict$lower95), max(m.predict$upper95)),
     xlab='input',ylab='output')
polygon( c(testing_input,rev(testing_input)),c(m.predict$lower95,
                                               rev(m.predict$upper95)),col = "grey80", border = F)
lines(testing_input,dk.predict1$mean,type='l',col='red')
lines(testing_input,m.predict$mean,col='blue')
lines(testing_input,testing_output)
lines(input,output,type='p')


plot(testing_input,dk.predict2$mean,type='l',col='red',
     ylim=c(min(m.predict$lower95), max(m.predict$upper95)),
     xlab='input',ylab='output')
polygon( c(testing_input,rev(testing_input)),c(m.predict$lower95,
                                               rev(m.predict$upper95)),col = "grey80", border = F)
lines(testing_input,dk.predict2$mean,type='l',col='red')
lines(testing_input,m.predict$mean,col='blue')
lines(testing_input,testing_output)
lines(input,output,type='p')
dev.off()

########friedman function
set.seed(1)
input <- maximinLHS(n=40, k=5)  # maximin lhd sample
num_obs=dim(input)[1]
output=rep(0,num_obs)
for(i in 1:num_obs){
  output[i]=friedman.5.data(input[i,])
}

m<-rgasp(design=input, response=output)

dk<- km(design = input, response = output)

set.seed(1)
dim_inputs=dim(input)[2]
num_testing_input <- 200    
testing_input <- matrix(runif(num_testing_input*dim_inputs),
                        num_testing_input,dim_inputs)


m.predict <- predict(m,testing_input)
dk.predict <- predict(dk,testing_input,type='UK')


testing_output <- matrix(0,num_testing_input,1)
for(i in 1:num_testing_input){
  testing_output[i]<-friedman.5.data(testing_input[i,])
}

m.rmse=sqrt(mean( (m.predict$mean-testing_output)^2))
m.rmse
dk.rmse=sqrt(mean( (dk.predict$mean-testing_output)^2))
dk.rmse

#######plot
plot(m.predict$mean,testing_output,xlim=c(min(dk.predict$mean,m.predict$mean),
          max(dk.predict$mean,m.predict$mean) ), xlab='prediction',ylab='real output')
lines(dk.predict$mean,testing_output,type='p',col='red')
abline(a=0,b=1)


####emultion with trend function 
# set.seed(1)
# input <- maximinLHS(n=40, k=5)  # maximin lhd sample
# num_obs=dim(input)[1]
# output=rep(0,num_obs)
# for(i in 1:num_obs){
#   output[i]=fried(input[i,])
# }
# set.seed(1)
# dim_inputs=dim(input)[2]
# num_testing_input <- 200    
# testing_input <- matrix(runif(num_testing_input*dim_inputs),
#                         num_testing_input,dim_inputs)
# testing_output <- matrix(0,num_testing_input,1)
# for(i in 1:num_testing_input){
#   testing_output[i]<-fried(testing_input[i,])
# }
# 

colnames(input)=c("x1","x2","x3","x4","x5")
trend.rgasp=cbind(rep(1,num_obs),input)
m.trend<-rgasp(design=input, response=output, trend=trend.rgasp)
dk.trend<- km(formula~x1+x2+x3+x4+x5,design = input, response = output,)
colnames(testing_input)=c("x1","x2","x3","x4","x5")
trend.test.rgasp=cbind(rep(1,num_testing_input),testing_input)
m.trend.predict <- predict(m.trend,testing_input,testing_trend=trend.test.rgasp)
dk.trend.predict <- predict(dk.trend,testing_input,type='UK')



m.trend.rmse=sqrt(mean( (m.trend.predict$mean-testing_output)^2))
m.trend.rmse
dk.trend.rmse=sqrt(mean( (dk.trend.predict$mean-testing_output)^2))
dk.trend.rmse

#######plot trend 
plot(m.trend.predict$mean,testing_output,xlim=c(min(dk.trend.predict$mean,m.trend.predict$mean),
                                          max(dk.trend.predict$mean,m.trend.predict$mean) ), xlab='prediction',ylab='real output')
lines(dk.trend.predict$mean,testing_output,type='p',col='red')
abline(a=0,b=1)


#####see the proportion 
prop.m <- length(which((m.predict$lower95<=testing_output)
                       &(m.predict$upper95>=testing_output)))/num_testing_input
length.m <- sum(m.predict$upper95-m.predict$lower95)/num_testing_input
prop.m
length.m

prop.dk <- length(which((dk.predict$lower95<=testing_output)
                        &(dk.predict$upper95>=testing_output)))/num_testing_input
length.dk <- sum(dk.predict$upper95-dk.predict$lower95)/num_testing_input
prop.dk
length.dk



prop.m.trend <- length(which((m.trend.predict$lower95<=testing_output)
                &(m.trend.predict$upper95>=testing_output)))/num_testing_input
length.m.trend <- sum(m.trend.predict$upper95-
                      m.trend.predict$lower95)/num_testing_input
prop.m.trend
length.m.trend

prop.dk.trend <- length(which((dk.trend.predict$lower95<=testing_output)
                &(dk.trend.predict$upper95>=testing_output)))/num_testing_input
length.dk.trend <- sum(dk.trend.predict$upper95-
                         dk.trend.predict$lower95)/num_testing_input
prop.dk.trend
length.dk.trend

# 


#####real data



###humanity model
data(humanity_model)


###PP GaSP Emulation
m.ppgasp=ppgasp(design=humanity.X,response=humanity.Y,
                nugget.est= TRUE,num_initial_values = 3)
m_pred=predict(m.ppgasp,humanity.Xt)
sqrt(mean((m_pred$mean-humanity.Yt)^2))
sd(humanity.Yt)
mean(m_pred$upper95>humanity.Yt & humanity.Yt>m_pred$lower95)
mean(m_pred$upper95-m_pred$lower95)

##pp gasp with trend
n<-dim(humanity.Y)[1]
n_testing=dim(humanity.Yt)[1]
H=cbind(matrix(1,n,1),humanity.X$foodC)
H_testing=cbind(matrix(1,n_testing,1),humanity.Xt$foodC)
m.ppgasp_trend=ppgasp(design=humanity.X,response=humanity.Y,trend=H,
                      nugget.est= TRUE,num_initial_values = 3)
m_pred_trend=predict(m.ppgasp_trend,humanity.Xt,testing_trend=H_testing)
sqrt(mean((m_pred_trend$mean-humanity.Yt)^2))
mean(m_pred_trend$upper95>humanity.Yt & humanity.Yt>m_pred_trend$lower95)
mean(m_pred_trend$upper95-m_pred_trend$lower95)

sqrt( mean( (mean(humanity.Y)-humanity.Yt)^2 ))


##separate emulator by DiceKriging

k=dim(humanity.Y)[2]
predict_mean_ind_GP_km=matrix(0,n_testing,k)
predict_ind_GP_km_lower_95=matrix(0,n_testing,k)
predict_ind_GP_km_upper_95=matrix(0,n_testing,k)


predict_mean_ind_GP_km_trend=matrix(0,n_testing,k)
predict_ind_GP_km_lower_95_trend=matrix(0,n_testing,k)
predict_ind_GP_km_upper_95_trend=matrix(0,n_testing,k)


for(i_k in 1:k){

  m.km=km(formula=~1,design=humanity.X,response=humanity.Y[,i_k],nugget.estim= TRUE)
  
  m_pred_km=predict(m.km,humanity.Xt,type='UK')
  predict_mean_ind_GP_km[,i_k]=m_pred_km$mean
  predict_ind_GP_km_lower_95[,i_k]=m_pred_km$lower95
  predict_ind_GP_km_upper_95[,i_k]=m_pred_km$upper95
  
  
  m.km_trend=km(formula=~1+foodC,design=humanity.X,response=humanity.Y[,i_k],nugget.estim= TRUE)
  
  m_pred_km_trend=predict(m.km_trend,humanity.Xt,type='UK')
  predict_mean_ind_GP_km_trend[,i_k]=m_pred_km_trend$mean
  predict_ind_GP_km_lower_95_trend[,i_k]=m_pred_km_trend$lower95
  predict_ind_GP_km_upper_95_trend[,i_k]=m_pred_km_trend$upper95
  
}

sqrt(mean( (predict_mean_ind_GP_km-humanity.Yt)^2))
mean(predict_ind_GP_km_upper_95>humanity.Yt & humanity.Yt>predict_ind_GP_km_lower_95)
mean(predict_ind_GP_km_upper_95-predict_ind_GP_km_lower_95)

sqrt(mean( (predict_mean_ind_GP_km_trend-humanity.Yt)^2))
mean(predict_ind_GP_km_upper_95_trend>humanity.Yt & humanity.Yt>predict_ind_GP_km_lower_95_trend)
mean(predict_ind_GP_km_upper_95_trend-predict_ind_GP_km_lower_95_trend)


##TITAN2D data
library(repmis)
source_data("https://github.com/MengyangGu/TITAN2D/blob/master/TITAN2D.rda?raw=True")

input=input_variables[1:50,]
testing_input=input_variables[51:683,]
output=pyroclastic_flow_heights[1:50,which(loc_index[3,]==1)]

testing_output=pyroclastic_flow_heights[51:683,which(loc_index[3,]==1)]
n=dim(output)[1]
n_testing=dim(testing_output)[1]


##delete those location where all output are zero

index_all_zero=NULL
for(i_loc in 1: dim(output)[2]){
  if(sum(output[,i_loc]==0)==50){
    index_all_zero=c(index_all_zero,i_loc)
  }
}

##transforming the output
output_log_1=log(output+1)
k=dim(output_log_1[,-index_all_zero])[2]

system.time(
  for(i in 1:1){
m.ppgasp=ppgasp(design=input[,1:3],response=as.matrix(output_log_1[,-index_all_zero]),trend=cbind(rep(1,n),input[,1]),
                nugget.est=T,max_eval=100,num_initial_values=3)
pred_ppgasp=predict.ppgasp(m.ppgasp,testing_input[,1:3],testing_trend=cbind(rep(1,n_testing),testing_input[,1]))
##transforming back for prediction

m_pred_ppgasp_mean=exp(pred_ppgasp$mean)-1
m_pred_ppgasp_LB=exp(pred_ppgasp$lower95)-1
m_pred_ppgasp_UB=exp(pred_ppgasp$upper95)-1
  }
)
##BV
#user  system elapsed 
#4.346   0.067   4.416 

testing_output_nonallzero=as.matrix(testing_output[,-index_all_zero]) 
sqrt(mean(( (m_pred_ppgasp_mean-testing_output_nonallzero)^2)))
sum(  testing_output_nonallzero>m_pred_ppgasp_LB &  testing_output_nonallzero< m_pred_ppgasp_UB)/length(m_pred_ppgasp_LB)
mean(m_pred_ppgasp_UB-m_pred_ppgasp_LB)

# > sqrt(mean(( (m_pred_ppgasp_mean-testing_output_nonallzero)^2)))
# [1] 0.2999377
# > sum(  testing_output_nonallzero>m_pred_ppgasp_LB &  testing_output_nonallzero< m_pred_ppgasp_UB)/length(m_pred_ppgasp_LB)
# [1] 0.9375439
# > mean(m_pred_ppgasp_UB-m_pred_ppgasp_LB)
# [1] 0.5947367

##try the separate emulator by DK
pred_DK_record=matrix(0,n_testing,k)
lower_95_DK_record=matrix(0,n_testing,k)
upper_95_DK_record=matrix(0,n_testing,k)

set.seed(1)
system.time(
for(i_k in 1:k){
   m.km=km(formula~1+volume, design=input[,1:3],response=output_log_1[,-index_all_zero][,i_k],
           nugget.estim=T)
   m.km_pred=predict(m.km,testing_input[,1:3],type='UK')
   pred_DK_record[,i_k]=exp(m.km_pred$mean)-1
   lower_95_DK_record[,i_k]=exp(m.km_pred$lower95)-1
   upper_95_DK_record[,i_k]=exp(m.km_pred$upper95)-1
}
)
##BV time
#user  system elapsed 
#268.702  25.433 294.430 


sqrt(mean( (pred_DK_record-testing_output_nonallzero)^2))
sum(testing_output_nonallzero>lower_95_DK_record &testing_output_nonallzero< upper_95_DK_record)/length(as.matrix(testing_output)[,-index_all_zero])
mean(upper_95_DK_record-lower_95_DK_record)

#> sqrt(mean( (pred_DK_record-testing_output_nonallzero)^2))
#[1] 0.3016556
#> sum(testing_output_nonallzero>lower_95_DK_record &testing_output_nonallzero< upper_95_DK_record)/length(as.matrix(testing_output)[,-index_all_zero])
#[1] 0.9109993
#> mean(upper_95_DK_record-lower_95_DK_record)
#[1] 0.5295695


###noncrater area
output=pyroclastic_flow_heights[1:50,which(loc_index[1,]==0)]
testing_output=pyroclastic_flow_heights[51:683,which(loc_index[1,]==0)]
n=dim(output)[1]
n_testing=dim(testing_output)[1]


index_all_zero=NULL

##delete those location where all output are zero

for(i_loc in 1: dim(output)[2]){
  if(sum(output[,i_loc]==0)==50){
    index_all_zero=c(index_all_zero,i_loc)
  }
}


output_log_1=log(output+1)
k=dim(output_log_1[,-index_all_zero])[2]

record_MSE=matrix(0,dim(output)[2],3)
record_prop=matrix(0,dim(output)[2],3)

record_length=matrix(0,dim(output)[2],3)

system.time(
  for(i in 1:1){
    m.ppgasp=ppgasp(design=input[,1:3],response=as.matrix(output_log_1[,-index_all_zero]),trend=cbind(rep(1,n),input[,1]),
                    nugget.est=T,num_initial_values=3)
    pred_ppgasp=predict.ppgasp(m.ppgasp,testing_input[,1:3],testing_trend=cbind(rep(1,n_testing),testing_input[,1]))
    
    m_pred_ppgasp_mean=exp(pred_ppgasp$mean)-1
    m_pred_ppgasp_LB=exp(pred_ppgasp$lower95)-1
    m_pred_ppgasp_UB=exp(pred_ppgasp$upper95)-1
  }
)
##non crater
#user  system elapsed 
#19.704   0.534  20.281 


testing_output_nonallzero=as.matrix(testing_output[,-index_all_zero]) 
sqrt(mean(( (m_pred_ppgasp_mean-testing_output_nonallzero)^2)))
sum(  testing_output_nonallzero>m_pred_ppgasp_LB &  testing_output_nonallzero< m_pred_ppgasp_UB)/length(m_pred_ppgasp_LB)
mean(m_pred_ppgasp_UB-m_pred_ppgasp_LB)

# > sqrt(mean(( (m_pred_ppgasp_mean-testing_output_nonallzero)^2)))
# [1] 0.3251579
# > sum(  testing_output_nonallzero>m_pred_ppgasp_LB &  testing_output_nonallzero< m_pred_ppgasp_UB)/length(m_pred_ppgasp_LB)
# [1] 0.9485486
# > mean(m_pred_ppgasp_UB-m_pred_ppgasp_LB)
# [1] 0.6043169

##try the separate emulator by DK
pred_DK_record=matrix(0,n_testing,k)
lower_95_DK_record=matrix(0,n_testing,k)
upper_95_DK_record=matrix(0,n_testing,k)


set.seed(1)
system.time(
  for(i_k in 1:k){
    m.km=km(formula~1+volume, design=input[,1:3],response=output_log_1[,-index_all_zero][,i_k],
            nugget.estim=T)
    m.km_pred=predict(m.km,testing_input[,1:3],type='UK')
    pred_DK_record[,i_k]=exp(m.km_pred$mean)-1
    lower_95_DK_record[,i_k]=exp(m.km_pred$lower95)-1
    upper_95_DK_record[,i_k]=exp(m.km_pred$upper95)-1
  }
)
##noncrater time
#user   system  elapsed 
#1287.875  107.501 1402.044 


sqrt(mean( (pred_DK_record-testing_output_nonallzero)^2))
sum(testing_output_nonallzero>lower_95_DK_record &testing_output_nonallzero< upper_95_DK_record)/length(as.matrix(testing_output)[,-index_all_zero])
mean(upper_95_DK_record-lower_95_DK_record)

#> sqrt(mean( (pred_DK_record-testing_output_nonallzero)^2))
#[1] 0.3337396
#> sum(testing_output_nonallzero>lower_95_DK_record &testing_output_nonallzero< upper_95_DK_record)/length(as.matrix(testing_output)[,-index_all_zero])
#[1] 0.9140655
#> mean(upper_95_DK_record-lower_95_DK_record)
#[1] 0.5345407


